General Gauge Mediation at the Weak Scale

We completely characterize General Gauge Mediation (GGM) at the weak scale by solving all IR constraints over the full parameter space. This is made possible through a combination of numerical and analytical methods, based on a set of algebraic relations among the IR soft masses derived from the GGM boundary conditions in the UV. We show how tensions between just a few constraints determine the boundaries of the parameter space: electroweak symmetry breaking (EWSB), the Higgs mass, slepton tachyons, and left-handed stop/sbottom tachyons. While these constraints allow the left-handed squarks to be arbitrarily light, they place strong lower bounds on all of the right-handed squarks. Meanwhile, light EW superpartners are generic throughout much of the parameter space. This is especially the case at lower messenger scales, where a positive threshold correction to $m_h$ coming from light Higgsinos and winos is essential in order to satisfy the Higgs mass constraint.

==> transfermatrix/example.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     67751,       1618]
NotebookOptionsPosition[     65778,       1544]
NotebookOutlinePosition[     66364,       1569]
CellTagsIndexPosition[     66278,       1564]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Transfer matrix example", "Title",
 CellChangeTimes->{{3.583880146854794*^9, 3.583880150451816*^9}, {
  3.583883664457654*^9, 3.5838836653344584`*^9}, {3.643768389656806*^9, 
  3.6437683954425488`*^9}}],

Cell[CellGroupData[{

Cell["Setup", "Subsection",
 CellChangeTimes->{{3.643768883123432*^9, 3.6437688857785683`*^9}}],

Cell[TextData[{
 "Ensure that both \[OpenCurlyDoubleQuote]transferMatrix.m\
\[CloseCurlyDoubleQuote] and \[OpenCurlyDoubleQuote]transferMatrix.txt\
\[CloseCurlyDoubleQuote] are in the ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " path."
}], "Text",
 CellChangeTimes->{{3.643768891306242*^9, 3.6437689125696287`*^9}, {
  3.643768995061037*^9, 3.643769005923884*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Get", "[", "\"\<transferMatrix`\>\"", 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.643769008371282*^9, 3.643769056572176*^9}, {
  3.643769139021953*^9, 3.6437691394047403`*^9}}],

Cell[BoxData["\<\"/Users/simonknapen/Dropbox/Aterms_in_GGM/Simon/Mathematica/\
transfermatrix_v2\"\>"], "Output",
 CellChangeTimes->{
  3.643769017626333*^9, {3.643769048296729*^9, 3.643769098108163*^9}, {
   3.6437691397961597`*^9, 3.643769175893215*^9}, 3.643769672273407*^9, {
   3.643770258061968*^9, 3.6437702840179367`*^9}, {3.6437705637975082`*^9, 
   3.643770580197962*^9}, 3.643770662383748*^9, {3.643770883815074*^9, 
   3.64377090883983*^9}, {3.643771041268546*^9, 3.643771064885828*^9}, 
   3.643771147871242*^9, {3.6459722199865294`*^9, 3.6459722386364727`*^9}, 
   3.645972276597803*^9, 3.6459727419684343`*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Currently available parameters:\"\>"], "Print",
 CellChangeTimes->{
  3.6437706624140387`*^9, {3.643770884017177*^9, 3.643770908887299*^9}, {
   3.643771041339387*^9, 3.6437710649332743`*^9}, 3.643771147914098*^9, {
   3.645972220313345*^9, 3.6459722386903152`*^9}, 3.645972276698267*^9, 
   3.645972742004737*^9}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"\\!\\(\\*SubscriptBox[\\(M\\), \\(mess\\)]\\)\"\>", \
"\<\"\\!\\(\\*SuperscriptBox[\\(10\\), \\(7\\)]\\), \
\\!\\(\\*SuperscriptBox[\\(10\\), \\(11\\)]\\) and \
\\!\\(\\*SuperscriptBox[\\(10\\), \\(15\\)]\\) GeV\"\>"},
    {"\<\"tan\[Beta]\"\>", "\<\"10 and 20\"\>"},
    {"\<\"\\!\\(\\*SubscriptBox[\\(M\\), \\(susy\\)]\\)\"\>", "\<\"200 GeV to \
5000 GeV, in steps of 100 GeV\"\>"}
   },
   GridBoxAlignment->{
    "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
     "RowsIndexed" -> {}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}, "RowsIndexed" -> {}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Print",
 CellChangeTimes->{
  3.6437706624140387`*^9, {3.643770884017177*^9, 3.643770908887299*^9}, {
   3.643771041339387*^9, 3.6437710649332743`*^9}, 3.643771147914098*^9, {
   3.645972220313345*^9, 3.6459722386903152`*^9}, 3.645972276698267*^9, 
   3.645972742008655*^9}],

Cell[BoxData["\<\"Warning: Optimized for vanishing A-terms at the UV \
boundary. Use with caution when applying on boundary conditions with non-zero \
A-terms.\\nQuestions or comments: smknapen@lbl.gov. Written on \
06/19/2015\\n\"\>"], "Print",
 CellChangeTimes->{
  3.6437706624140387`*^9, {3.643770884017177*^9, 3.643770908887299*^9}, {
   3.643771041339387*^9, 3.6437710649332743`*^9}, 3.643771147914098*^9, {
   3.645972220313345*^9, 3.6459722386903152`*^9}, 3.645972276698267*^9, 
   3.645972742012629*^9}],

Cell[BoxData["\<\"Reading transfer matrix from ./transferMatrix.txt\"\>"], \
"Print",
 CellChangeTimes->{
  3.6437706624140387`*^9, {3.643770884017177*^9, 3.643770908887299*^9}, {
   3.643771041339387*^9, 3.6437710649332743`*^9}, 3.643771147914098*^9, {
   3.645972220313345*^9, 3.6459722386903152`*^9}, 3.645972276698267*^9, 
   3.645972742016842*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Using the transfermatrix", "Subsection",
 CellChangeTimes->{{3.64376963251175*^9, 3.643769640663052*^9}}],

Cell["\<\
The UV soft parameters have to be specified as an ordered list: \
\>", "Text",
 CellChangeTimes->{{3.583880640224752*^9, 3.583880663171736*^9}, {
   3.5838807137214117`*^9, 3.5838807862700377`*^9}, {3.6437692414586973`*^9, 
   3.643769254930661*^9}, 3.643769307120728*^9, {3.6437694822707663`*^9, 
   3.643769508187705*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"UVsoftpars", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "UV", "]"}], ",", 
     RowBox[{"M1", "[", "UV", "]"}], ",", 
     RowBox[{"M2", "[", "UV", "]"}], ",", 
     RowBox[{"M3", "[", "UV", "]"}], ",", 
     RowBox[{"At", "[", "UV", "]"}], ",", 
     RowBox[{"Ab", "[", "UV", "]"}], ",", 
     RowBox[{"A\[Tau]", "[", "UV", "]"}], ",", 
     RowBox[{"B\[Mu]", "[", "UV", "]"}], ",", 
     RowBox[{"mhusq", "[", "UV", "]"}], ",", 
     RowBox[{"mhdsq", "[", "UV", "]"}], ",", 
     RowBox[{"mq3sq", "[", "UV", "]"}], ",", 
     RowBox[{"mu3sq", "[", "UV", "]"}], ",", 
     RowBox[{"md3sq", "[", "UV", "]"}], ",", 
     RowBox[{"ml3sq", "[", "UV", "]"}], ",", 
     RowBox[{"me3sq", "[", "UV", "]"}], ",", 
     RowBox[{"mq12sq", "[", "UV", "]"}], ",", 
     RowBox[{"mu12sq", "[", "UV", "]"}], ",", 
     RowBox[{"md12sq", "[", "UV", "]"}], ",", 
     RowBox[{"ml12sq", "[", "UV", "]"}], ",", 
     RowBox[{"me12sq", "[", "UV", "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.592564295178604*^9, {3.6437694517992887`*^9, 3.643769472773436*^9}}],

Cell[TextData[{
 "Where the mu3sq[UV] represents ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["m", 
     SubscriptBox["U", "3"]], "2"], TraditionalForm]]],
 "  at the messenger scale etc. The entries may be either symbolic or \
numerical. The package contains routines to call elements from this ordered \
list, for instance"
}], "Text",
 CellChangeTimes->{{3.583883147754133*^9, 3.583883370479465*^9}, 
   3.643768428948021*^9, {3.643769332791911*^9, 3.643769408442828*^9}, {
   3.643769519839229*^9, 3.643769622540805*^9}, {3.645972380763384*^9, 
   3.64597241120115*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"getmhu2", "[", "UVsoftpars", "]"}]], "Input",
 CellChangeTimes->{{3.645972414610816*^9, 3.645972419284935*^9}}],

Cell[BoxData[
 RowBox[{"mhusq", "[", "UV", "]"}]], "Output",
 CellChangeTimes->{3.645972420262012*^9, 3.6459727425802317`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"setmhu2", "[", 
  RowBox[{"UVsoftpars", ",", "mhusqNEW"}], "]"}]], "Input",
 CellChangeTimes->{{3.645972678668757*^9, 3.645972688833255*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Mu]", "[", "UV", "]"}], ",", 
   RowBox[{"M1", "[", "UV", "]"}], ",", 
   RowBox[{"M2", "[", "UV", "]"}], ",", 
   RowBox[{"M3", "[", "UV", "]"}], ",", 
   RowBox[{"At", "[", "UV", "]"}], ",", 
   RowBox[{"Ab", "[", "UV", "]"}], ",", 
   RowBox[{"A\[Tau]", "[", "UV", "]"}], ",", 
   RowBox[{"B\[Mu]", "[", "UV", "]"}], ",", "mhusqNEW", ",", 
   RowBox[{"mhdsq", "[", "UV", "]"}], ",", 
   RowBox[{"mq3sq", "[", "UV", "]"}], ",", 
   RowBox[{"mu3sq", "[", "UV", "]"}], ",", 
   RowBox[{"md3sq", "[", "UV", "]"}], ",", 
   RowBox[{"ml3sq", "[", "UV", "]"}], ",", 
   RowBox[{"me3sq", "[", "UV", "]"}], ",", 
   RowBox[{"mq12sq", "[", "UV", "]"}], ",", 
   RowBox[{"mu12sq", "[", "UV", "]"}], ",", 
   RowBox[{"md12sq", "[", "UV", "]"}], ",", 
   RowBox[{"ml12sq", "[", "UV", "]"}], ",", 
   RowBox[{"me12sq", "[", "UV", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.645972691819613*^9, 3.645972742604815*^9}]
}, Open  ]],

Cell["The transfer matrix is called with the routine", "Text",
 CellChangeTimes->{{3.643769680772271*^9, 3.643769689132114*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "TransferMatrix"}]], "Input",
 CellChangeTimes->{{3.643769690327633*^9, 3.643769695276518*^9}}],

Cell[BoxData[
 StyleBox["\<\"Expresses IR soft parameters in terms of UV soft \
parameters\\nSyntax: TransferMatrix[\!\(\*SubscriptBox[\(log\), \(10\)]\) \
\!\(\*SubscriptBox[\(M\), \(mess\)]\),tan\[Beta],UVsoft,Msusy] \
with\\nUVsoft={\[Mu],M1,M2,M3,At,Ab,A\[Tau],B\[Mu],mhusq,mhdsq,mq3sq,mu3sq,\
md3sq,ml3sq,me3sq,mq12sq,mu12sq,md12sq,ml12sq,me12sq}\"\>", "MSG"]], "Print", \
"PrintUsage",
 CellChangeTimes->{3.645972742667972*^9},
 CellTags->"Info3645947542-8070676"]
}, Open  ]],

Cell["\<\
Where Msusy is defined as the geometric mean of the IR stop soft masses. The \
routine returns the IR boundary condition as a function of the UV boundary \
condition. It returns the IR boundary condition in a list with the same \
syntax as specified above.

 For example\
\>", "Text",
 CellChangeTimes->{{3.643769845714918*^9, 3.6437700045735826`*^9}, {
  3.645972311190864*^9, 3.6459723114682627`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TransferMatrix", "[", 
   RowBox[{"15", ",", "20", ",", "UVsoftpars", ",", "1200"}], "]"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.643769806869479*^9, 3.643769824790256*^9}, {
  3.6437698699070883`*^9, 3.6437698742271*^9}, {3.643769937159585*^9, 
  3.643769946412922*^9}}],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.990687417`", " ", 
        RowBox[{"\[Mu]", "[", "UV", "]"}]}]}]},
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.00025902433`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.000895393316`", " ", 
        RowBox[{"At", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.00027376768`", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.491515041`", " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.000786644504`", " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.00790338288`", " ", 
        RowBox[{"M3", "[", "UV", "]"}]}]}]},
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.0010989042`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.00188997988`", " ", 
        RowBox[{"At", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.00027561947`", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.000252251303`", " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.829126831`", " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0200655217`", " ", 
        RowBox[{"M3", "[", "UV", "]"}]}]}]},
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.00190064133`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0032545229`", " ", 
        RowBox[{"At", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0000103707809`", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.00094233985`", " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.00731775732`", " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "+", 
       RowBox[{"2.02200218`", " ", 
        RowBox[{"M3", "[", "UV", "]"}]}]}]},
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.0427199868`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.392513988`", " ", 
        RowBox[{"At", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.000268764052`", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0288273004`", " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.198494044`", " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "-", 
       RowBox[{"1.0589945`", " ", 
        RowBox[{"M3", "[", "UV", "]"}]}]}]},
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.71156526`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0311709833`", " ", 
        RowBox[{"At", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0139336922`", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0071015074`", " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0956855732`", " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.455845094`", " ", 
        RowBox[{"M3", "[", "UV", "]"}]}]}]},
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.0469363939`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.000653499072`", " ", 
        RowBox[{"At", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.961152089`", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0271898046`", " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0823441039`", " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.00724442017`", " ", 
        RowBox[{"M3", "[", "UV", "]"}]}]}]},
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.990687417`", " ", 
        RowBox[{"B\[Mu]", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.220203089`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"\[Mu]", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.375393559`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"\[Mu]", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0537739889`", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}], " ", 
        RowBox[{"\[Mu]", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.026289645`", " ", 
        RowBox[{"M1", "[", "UV", "]"}], " ", 
        RowBox[{"\[Mu]", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.310351689`", " ", 
        RowBox[{"M2", "[", "UV", "]"}], " ", 
        RowBox[{"\[Mu]", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.366136007`", " ", 
        RowBox[{"M3", "[", "UV", "]"}], " ", 
        RowBox[{"\[Mu]", "[", "UV", "]"}]}]}]},
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.0887982034`", " ", 
        SuperscriptBox[
         RowBox[{"Ab", "[", "UV", "]"}], "2"]}], "+", 
       RowBox[{"0.010781806900000003`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"At", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.174634841`", " ", 
        SuperscriptBox[
         RowBox[{"At", "[", "UV", "]"}], "2"]}], "-", 
       RowBox[{"0.0006219684229999986`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.00004745642299997167`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.000110735577`", " ", 
        SuperscriptBox[
         RowBox[{"A\[Tau]", "[", "UV", "]"}], "2"]}], "-", 
       RowBox[{"0.0012024865799999968`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.014110388820000019`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "+", 
       RowBox[{"6.122877000000887`*^-6", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}], " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.00794233518`", " ", 
        SuperscriptBox[
         RowBox[{"M1", "[", "UV", "]"}], "2"]}], "-", 
       RowBox[{"0.009827464399999986`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.07910795400000002`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.000019297422999999606`", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.004579614180000019`", " ", 
        RowBox[{"M1", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.200202663`", " ", 
        SuperscriptBox[
         RowBox[{"M2", "[", "UV", "]"}], "2"]}], "-", 
       RowBox[{"0.034966963399999995`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.310872103`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.00018244557700007401`", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.016807315180000067`", " ", 
        RowBox[{"M1", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.10611070299999992`", " ", 
        RowBox[{"M2", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"1.13465412`", " ", 
        SuperscriptBox[
         RowBox[{"M3", "[", "UV", "]"}], "2"]}], "-", 
       RowBox[{"0.0467086851`", " ", 
        RowBox[{"md12sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0214169227`", " ", 
        RowBox[{"md3sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0458562368`", " ", 
        RowBox[{"me12sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0229130699`", " ", 
        RowBox[{"me3sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0243241887`", " ", 
        RowBox[{"mhdsq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.666101912`", " ", 
        RowBox[{"mhusq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.044900662`", " ", 
        RowBox[{"ml12sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0224353305`", " ", 
        RowBox[{"ml3sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.050112462`", " ", 
        RowBox[{"mq12sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.333775912`", " ", 
        RowBox[{"mq3sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0933292235`", " ", 
        RowBox[{"mu12sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.264672166`", " ", 
        RowBox[{"mu3sq", "[", "UV", "]"}]}]}]},
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.53504047`", " ", 
        SuperscriptBox[
         RowBox[{"Ab", "[", "UV", "]"}], "2"]}], "+", 
       RowBox[{"0.03623071924999993`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"At", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.00184117075`", " ", 
        SuperscriptBox[
         RowBox[{"At", "[", "UV", "]"}], "2"]}], "+", 
       RowBox[{"0.024755606000000013`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0003140167500000298`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.252294926`", " ", 
        SuperscriptBox[
         RowBox[{"A\[Tau]", "[", "UV", "]"}], "2"]}], "+", 
       RowBox[{"0.00962626010000008`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0002848053500000007`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.009488000099999982`", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}], " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0289441699`", " ", 
        SuperscriptBox[
         RowBox[{"M1", "[", "UV", "]"}], "2"]}], "+", 
       RowBox[{"0.11317824399999996`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0029885727500000244`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.02421121199999994`", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0014816929000000065`", " ", 
        RowBox[{"M1", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.350183006`", " ", 
        SuperscriptBox[
         RowBox[{"M2", "[", "UV", "]"}], "2"]}], "+", 
       RowBox[{"0.43277472299999986`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.007873171750000013`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.003625151000000007`", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0016661649000000115`", " ", 
        RowBox[{"M1", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.02468255100000001`", " ", 
        RowBox[{"M2", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.133755973`", " ", 
        SuperscriptBox[
         RowBox[{"M3", "[", "UV", "]"}], "2"]}], "+", 
       RowBox[{"0.0468310354`", " ", 
        RowBox[{"md12sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.010314626`", " ", 
        RowBox[{"md3sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0455908849`", " ", 
        RowBox[{"me12sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0116805872`", " ", 
        RowBox[{"me3sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.931517027`", " ", 
        RowBox[{"mhdsq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0244212782`", " ", 
        RowBox[{"mhusq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0473912396`", " ", 
        RowBox[{"ml12sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0347735635`", " ", 
        RowBox[{"ml3sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.043607875`", " ", 
        RowBox[{"mq12sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.00952465261`", " ", 
        RowBox[{"mq3sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.094170197`", " ", 
        RowBox[{"mu12sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0438558103`", " ", 
        RowBox[{"mu3sq", "[", "UV", "]"}]}]}]},
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.476881447`", " ", 
        SuperscriptBox[
         RowBox[{"Ab", "[", "UV", "]"}], "2"]}], "+", 
       RowBox[{"0.014925761800000055`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"At", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0590976538`", " ", 
        SuperscriptBox[
         RowBox[{"At", "[", "UV", "]"}], "2"]}], "+", 
       RowBox[{"0.004502858110000013`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.00008032149000000146`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.00162098289`", " ", 
        SuperscriptBox[
         RowBox[{"A\[Tau]", "[", "UV", "]"}], "2"]}], "+", 
       RowBox[{"0.002912157299999992`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.004656175899999997`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.00006536494999999972`", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}], " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0045540383`", " ", 
        SuperscriptBox[
         RowBox[{"M1", "[", "UV", "]"}], "2"]}], "+", 
       RowBox[{"0.03426723799999998`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.025803968799999973`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0004156458900000325`", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0016363516999999862`", " ", 
        RowBox[{"M1", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.318688666`", " ", 
        SuperscriptBox[
         RowBox[{"M2", "[", "UV", "]"}], "2"]}], "+", 
       RowBox[{"0.12237392700000005`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.08834133379999992`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0007416528899999385`", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.00784005170000002`", " ", 
        RowBox[{"M1", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.05906939599999955`", " ", 
        RowBox[{"M2", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "+", 
       RowBox[{"2.50094046`", " ", 
        SuperscriptBox[
         RowBox[{"M3", "[", "UV", "]"}], "2"]}], "-", 
       RowBox[{"0.0151497714`", " ", 
        RowBox[{"md12sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0180470454`", " ", 
        RowBox[{"md3sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0152172967`", " ", 
        RowBox[{"me12sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.00753946272`", " ", 
        RowBox[{"me3sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.00274029487`", " ", 
        RowBox[{"mhdsq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.109803027`", " ", 
        RowBox[{"mhusq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0153123917`", " ", 
        RowBox[{"ml12sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.00772804354`", " ", 
        RowBox[{"ml3sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0148221757`", " ", 
        RowBox[{"mq12sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.879889745`", " ", 
        RowBox[{"mq3sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0303097489`", " ", 
        RowBox[{"mu12sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0870148046`", " ", 
        RowBox[{"mu3sq", "[", "UV", "]"}]}]}]},
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.0554612166`", " ", 
        SuperscriptBox[
         RowBox[{"Ab", "[", "UV", "]"}], "2"]}], "+", 
       RowBox[{"0.006755024299999999`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"At", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.119127172`", " ", 
        SuperscriptBox[
         RowBox[{"At", "[", "UV", "]"}], "2"]}], "-", 
       RowBox[{"0.00037619708199999923`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.000029739582000001572`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.000149181418`", " ", 
        SuperscriptBox[
         RowBox[{"A\[Tau]", "[", "UV", "]"}], "2"]}], "-", 
       RowBox[{"0.0007545929000000035`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0094024115`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.000011444781999999268`", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}], " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0444509552`", " ", 
        SuperscriptBox[
         RowBox[{"M1", "[", "UV", "]"}], "2"]}], "-", 
       RowBox[{"0.005885471599999997`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.05454194700000001`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.00005833841799998987`", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.002793618999999997`", " ", 
        RowBox[{"M1", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.115441348`", " ", 
        SuperscriptBox[
         RowBox[{"M2", "[", "UV", "]"}], "2"]}], "-", 
       RowBox[{"0.02426240660000016`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.1882308319999998`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.00012120141800002784`", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.013028685200000181`", " ", 
        RowBox[{"M1", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.07852768200000018`", " ", 
        RowBox[{"M2", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "+", 
       RowBox[{"2.19304382`", " ", 
        SuperscriptBox[
         RowBox[{"M3", "[", "UV", "]"}], "2"]}], "+", 
       RowBox[{"0.0610984833`", " ", 
        RowBox[{"md12sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0317433936`", " ", 
        RowBox[{"md3sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.060996227`", " ", 
        RowBox[{"me12sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0304891001`", " ", 
        RowBox[{"me3sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0292139007`", " ", 
        RowBox[{"mhdsq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.175394264`", " ", 
        RowBox[{"mhusq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0608174521`", " ", 
        RowBox[{"ml12sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0304136553`", " ", 
        RowBox[{"ml3sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0616827539`", " ", 
        RowBox[{"mq12sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.17391979`", " ", 
        RowBox[{"mq3sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.122173456`", " ", 
        RowBox[{"mu12sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.73304635`", " ", 
        RowBox[{"mu3sq", "[", "UV", "]"}]}]}]},
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.00885867`", " ", 
        SuperscriptBox[
         RowBox[{"Ab", "[", "UV", "]"}], "2"]}], "+", 
       RowBox[{"0.023087367554999943`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"At", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.000983103445`", " ", 
        SuperscriptBox[
         RowBox[{"At", "[", "UV", "]"}], "2"]}], "+", 
       RowBox[{"0.009379427509999982`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.00013116700500000005`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.00339019449`", " ", 
        SuperscriptBox[
         RowBox[{"A\[Tau]", "[", "UV", "]"}], "2"]}], "+", 
       RowBox[{"0.006562466699999963`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0001697498449999994`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.00014438468999999898`", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}], " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0143057063`", " ", 
        SuperscriptBox[
         RowBox[{"M1", "[", "UV", "]"}], "2"]}], "+", 
       RowBox[{"0.07509450239999993`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0013334264449999995`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0006782081299999999`", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0002564392100000007`", " ", 
        RowBox[{"M1", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0122353034`", " ", 
        SuperscriptBox[
         RowBox[{"M2", "[", "UV", "]"}], "2"]}], "+", 
       RowBox[{"0.26876955999999996`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.01130272344499968`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0016061444899996844`", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0031916963000000196`", " ", 
        RowBox[{"M1", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.026701686599999944`", " ", 
        RowBox[{"M2", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "+", 
       RowBox[{"2.80810778`", " ", 
        SuperscriptBox[
         RowBox[{"M3", "[", "UV", "]"}], "2"]}], "-", 
       RowBox[{"0.0304778464`", " ", 
        RowBox[{"md12sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.962631495`", " ", 
        RowBox[{"md3sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0304765718`", " ", 
        RowBox[{"me12sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0150899478`", " ", 
        RowBox[{"me3sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.00673171608`", " ", 
        RowBox[{"mhdsq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0137575703`", " ", 
        RowBox[{"mhusq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.030498067`", " ", 
        RowBox[{"ml12sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0153973993`", " ", 
        RowBox[{"ml3sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0304246449`", " ", 
        RowBox[{"mq12sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.035869235`", " ", 
        RowBox[{"mq3sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0609602631`", " ", 
        RowBox[{"mu12sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0319532564`", " ", 
        RowBox[{"mu3sq", "[", "UV", "]"}]}]}]},
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.00774018084`", " ", 
        SuperscriptBox[
         RowBox[{"Ab", "[", "UV", "]"}], "2"]}], "-", 
       RowBox[{"0.00012977234610000044`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"At", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0000319122561`", " ", 
        SuperscriptBox[
         RowBox[{"At", "[", "UV", "]"}], "2"]}], "+", 
       RowBox[{"0.010372571159999983`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.00010804225610000627`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.256832411`", " ", 
        SuperscriptBox[
         RowBox[{"A\[Tau]", "[", "UV", "]"}], "2"]}], "-", 
       RowBox[{"0.00029150063999999797`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.00003404735610000035`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.009515930299999982`", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}], " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0322010987`", " ", 
        SuperscriptBox[
         RowBox[{"M1", "[", "UV", "]"}], "2"]}], "-", 
       RowBox[{"0.0014549538399999955`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0007993952560999564`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.025209143999999975`", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0007567536999999527`", " ", 
        RowBox[{"M1", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.3766963`", " ", 
        SuperscriptBox[
         RowBox[{"M2", "[", "UV", "]"}], "2"]}], "-", 
       RowBox[{"0.0014786061766000006`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.00022965838330000002`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0010414684266000264`", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0002303167265999967`", " ", 
        RowBox[{"M1", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0063210694265999935`", " ", 
        RowBox[{"M2", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0000828175734`", " ", 
        SuperscriptBox[
         RowBox[{"M3", "[", "UV", "]"}], "2"]}], "+", 
       RowBox[{"0.0456826292`", " ", 
        RowBox[{"md12sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0230112108`", " ", 
        RowBox[{"md3sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0457159481`", " ", 
        RowBox[{"me12sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0115312156`", " ", 
        RowBox[{"me3sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0340073746`", " ", 
        RowBox[{"mhdsq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0228375594`", " ", 
        RowBox[{"mhusq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.045696108`", " ", 
        RowBox[{"ml12sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.965824034`", " ", 
        RowBox[{"ml3sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0456904827`", " ", 
        RowBox[{"mq12sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0229854597`", " ", 
        RowBox[{"mq3sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0913556253`", " ", 
        RowBox[{"mu12sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0457320725`", " ", 
        RowBox[{"mu3sq", "[", "UV", "]"}]}]}]},
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.0143830316`", " ", 
        SuperscriptBox[
         RowBox[{"Ab", "[", "UV", "]"}], "2"]}], "-", 
       RowBox[{"0.00023647232440000097`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"At", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0000945022756`", " ", 
        SuperscriptBox[
         RowBox[{"At", "[", "UV", "]"}], "2"]}], "+", 
       RowBox[{"0.020752015399999983`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.00021647872440002392`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.513662038`", " ", 
        SuperscriptBox[
         RowBox[{"A\[Tau]", "[", "UV", "]"}], "2"]}], "-", 
       RowBox[{"0.0005963745999999987`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.00015616672439997548`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.019018550000000023`", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}], " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.132276974`", " ", 
        SuperscriptBox[
         RowBox[{"M1", "[", "UV", "]"}], "2"]}], "-", 
       RowBox[{"0.002156102588000001`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.00006863637559999808`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0506286822`", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0012918967999999958`", " ", 
        RowBox[{"M1", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0116129572`", " ", 
        SuperscriptBox[
         RowBox[{"M2", "[", "UV", "]"}], "2"]}], "-", 
       RowBox[{"0.002272602350000001`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0003557639043999998`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0020883015499999712`", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0009647605499999934`", " ", 
        RowBox[{"M1", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.00040778367999999945`", " ", 
        RowBox[{"M2", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.00167925055`", " ", 
        SuperscriptBox[
         RowBox[{"M3", "[", "UV", "]"}], "2"]}], "-", 
       RowBox[{"0.0913952809`", " ", 
        RowBox[{"md12sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0453845158`", " ", 
        RowBox[{"md3sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0914308494`", " ", 
        RowBox[{"me12sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.931628198`", " ", 
        RowBox[{"me3sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0233803319`", " ", 
        RowBox[{"mhdsq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0456875397`", " ", 
        RowBox[{"mhusq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0914402896`", " ", 
        RowBox[{"ml12sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0230650966`", " ", 
        RowBox[{"ml3sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0913264154`", " ", 
        RowBox[{"mq12sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0453235364`", " ", 
        RowBox[{"mq3sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.182786821`", " ", 
        RowBox[{"mu12sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0914482066`", " ", 
        RowBox[{"mu3sq", "[", "UV", "]"}]}]}]},
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.0000907582137`", " ", 
        SuperscriptBox[
         RowBox[{"Ab", "[", "UV", "]"}], "2"]}], "+", 
       RowBox[{"6.521467519999997`*^-6", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"At", "[", "UV", "]"}]}], "-", 
       RowBox[{"8.51431902`*^-6", " ", 
        SuperscriptBox[
         RowBox[{"At", "[", "UV", "]"}], "2"]}], "+", 
       RowBox[{"6.534427059999906`*^-7", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}]}], "+", 
       RowBox[{"1.3549518600000055`*^-7", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}]}], "+", 
       RowBox[{"2.45588894`*^-7", " ", 
        SuperscriptBox[
         RowBox[{"A\[Tau]", "[", "UV", "]"}], "2"]}], "+", 
       RowBox[{"7.020636999998048`*^-7", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "-", 
       RowBox[{"2.227940980000086`*^-6", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "-", 
       RowBox[{"4.689288940000009`*^-7", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}], " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.00377148437`", " ", 
        SuperscriptBox[
         RowBox[{"M1", "[", "UV", "]"}], "2"]}], "-", 
       RowBox[{"0.0003329617863000032`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.000785749680979993`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.00010567558889401693`", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.00015470936999999467`", " ", 
        RowBox[{"M1", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.38254589`", " ", 
        SuperscriptBox[
         RowBox[{"M2", "[", "UV", "]"}], "2"]}], "-", 
       RowBox[{"0.002974951786300014`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.006354365680980158`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.000014364411105971006`", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0021748843699999796`", " ", 
        RowBox[{"M1", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.021503389999999983`", " ", 
        RowBox[{"M2", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "+", 
       RowBox[{"2.88778207`", " ", 
        SuperscriptBox[
         RowBox[{"M3", "[", "UV", "]"}], "2"]}], "-", 
       RowBox[{"0.0152300518`", " ", 
        RowBox[{"md12sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.00761724468`", " ", 
        RowBox[{"md3sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0152385621`", " ", 
        RowBox[{"me12sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0076195194`", " ", 
        RowBox[{"me3sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.00761625008`", " ", 
        RowBox[{"mhdsq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.00761355488`", " ", 
        RowBox[{"mhusq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0152360421`", " ", 
        RowBox[{"ml12sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.00761808581`", " ", 
        RowBox[{"ml3sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.984774378`", " ", 
        RowBox[{"mq12sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0076078712`", " ", 
        RowBox[{"mq3sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0304581726`", " ", 
        RowBox[{"mu12sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.015242696`", " ", 
        RowBox[{"mu3sq", "[", "UV", "]"}]}]}]},
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.000366693569`", " ", 
        SuperscriptBox[
         RowBox[{"Ab", "[", "UV", "]"}], "2"]}], "-", 
       RowBox[{"4.072633400000019`*^-6", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"At", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0000564128274`", " ", 
        SuperscriptBox[
         RowBox[{"At", "[", "UV", "]"}], "2"]}], "-", 
       RowBox[{"2.3428206180000083`*^-6", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}]}], "+", 
       RowBox[{"3.587138199999788`*^-8", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}]}], "-", 
       RowBox[{"9.31553382`*^-7", " ", 
        SuperscriptBox[
         RowBox[{"A\[Tau]", "[", "UV", "]"}], "2"]}], "-", 
       RowBox[{"0.000013254369000000862`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.00006762472740000288`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.000022594846617999997`", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}], " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0603244001`", " ", 
        SuperscriptBox[
         RowBox[{"M1", "[", "UV", "]"}], "2"]}], "-", 
       RowBox[{"0.000010565387790000022`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "+", 
       RowBox[{"2.03719401`*^-6", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "+", 
       RowBox[{"2.3696491200000096`*^-7", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.00007294907278999896`", " ", 
        RowBox[{"M1", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "+", 
       RowBox[{"9.83797279`*^-6", " ", 
        SuperscriptBox[
         RowBox[{"M2", "[", "UV", "]"}], "2"]}], "-", 
       RowBox[{"0.003268863568999642`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.006032602827399764`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.00001429155338206766`", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.002627760099999845`", " ", 
        RowBox[{"M1", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.015074827972790042`", " ", 
        RowBox[{"M2", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "+", 
       RowBox[{"2.88693544`", " ", 
        SuperscriptBox[
         RowBox[{"M3", "[", "UV", "]"}], "2"]}], "+", 
       RowBox[{"0.0609201798`", " ", 
        RowBox[{"md12sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0304689792`", " ", 
        RowBox[{"md3sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0609542485`", " ", 
        RowBox[{"me12sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0304780778`", " ", 
        RowBox[{"me3sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.030465027`", " ", 
        RowBox[{"mhdsq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0304542195`", " ", 
        RowBox[{"mhusq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0609441685`", " ", 
        RowBox[{"ml12sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0304723431`", " ", 
        RowBox[{"ml3sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0609024603`", " ", 
        RowBox[{"mq12sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0304314853`", " ", 
        RowBox[{"mq3sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.87816731`", " ", 
        RowBox[{"mu12sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0609707839`", " ", 
        RowBox[{"mu3sq", "[", "UV", "]"}]}]}]},
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.000182774009`", " ", 
        SuperscriptBox[
         RowBox[{"Ab", "[", "UV", "]"}], "2"]}], "+", 
       RowBox[{"7.988857800000016`*^-6", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"At", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0000222023198`", " ", 
        SuperscriptBox[
         RowBox[{"At", "[", "UV", "]"}], "2"]}], "+", 
       RowBox[{"1.1685202040000112`*^-6", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}]}], "-", 
       RowBox[{"2.8776695999997038`*^-8", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}]}], "+", 
       RowBox[{"4.70028796`*^-7", " ", 
        SuperscriptBox[
         RowBox[{"A\[Tau]", "[", "UV", "]"}], "2"]}], "-", 
       RowBox[{"1.7769909999995414`*^-6", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.00001652148019999963`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "-", 
       RowBox[{"3.442728795998954`*^-6", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}], " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0150833068`", " ", 
        SuperscriptBox[
         RowBox[{"M1", "[", "UV", "]"}], "2"]}], "+", 
       RowBox[{"0.000019200312500000024`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0000270456583`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "-", 
       RowBox[{"1.6564359599999716`*^-7", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.000013826803500000385`", " ", 
        RowBox[{"M1", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0000279597035`", " ", 
        SuperscriptBox[
         RowBox[{"M2", "[", "UV", "]"}], "2"]}], "-", 
       RowBox[{"0.0029217459909998784`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.006430687680199827`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.000012789971204294591`", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0022623167999996493`", " ", 
        RowBox[{"M1", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.01502252970349982`", " ", 
        RowBox[{"M2", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "+", 
       RowBox[{"2.88789939`", " ", 
        SuperscriptBox[
         RowBox[{"M3", "[", "UV", "]"}], "2"]}], "+", 
       RowBox[{"0.969539896`", " ", 
        RowBox[{"md12sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0152344894`", " ", 
        RowBox[{"md3sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0304771243`", " ", 
        RowBox[{"me12sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0152390388`", " ", 
        RowBox[{"me3sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0152325002`", " ", 
        RowBox[{"mhdsq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0152271098`", " ", 
        RowBox[{"mhusq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0304720843`", " ", 
        RowBox[{"ml12sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0152361716`", " ", 
        RowBox[{"ml3sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0304512438`", " ", 
        RowBox[{"mq12sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0152157424`", " ", 
        RowBox[{"mq3sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0609163453`", " ", 
        RowBox[{"mu12sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0304853919`", " ", 
        RowBox[{"mu3sq", "[", "UV", "]"}]}]}]},
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.000274398912`", " ", 
        SuperscriptBox[
         RowBox[{"Ab", "[", "UV", "]"}], "2"]}], "-", 
       RowBox[{"5.480115800000036`*^-6", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"At", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0000399116968`", " ", 
        SuperscriptBox[
         RowBox[{"At", "[", "UV", "]"}], "2"]}], "-", 
       RowBox[{"1.6764387220000138`*^-6", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}]}], "+", 
       RowBox[{"1.960521779999997`*^-7", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}]}], "-", 
       RowBox[{"7.10752278`*^-7", " ", 
        SuperscriptBox[
         RowBox[{"A\[Tau]", "[", "UV", "]"}], "2"]}], "-", 
       RowBox[{"8.224212000002793`*^-6", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.000038904996800001365`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.00001323084772200558`", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}], " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0339317795`", " ", 
        SuperscriptBox[
         RowBox[{"M1", "[", "UV", "]"}], "2"]}], "-", 
       RowBox[{"0.00036202491199999957`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0008210936967999965`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.00010536424772199476`", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0002002634999999746`", " ", 
        RowBox[{"M1", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.382511903`", " ", 
        SuperscriptBox[
         RowBox[{"M2", "[", "UV", "]"}], "2"]}], "-", 
       RowBox[{"0.000168677175`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0002092639562`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "+", 
       RowBox[{"2.144267278000012`*^-6", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.00026897620400000133`", " ", 
        RowBox[{"M1", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.006498039304000003`", " ", 
        RowBox[{"M2", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.000437793696`", " ", 
        SuperscriptBox[
         RowBox[{"M3", "[", "UV", "]"}], "2"]}], "+", 
       RowBox[{"0.0456901348`", " ", 
        RowBox[{"md12sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0228517344`", " ", 
        RowBox[{"md3sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0457156859`", " ", 
        RowBox[{"me12sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0228585583`", " ", 
        RowBox[{"me3sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0228487708`", " ", 
        RowBox[{"mhdsq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0228406646`", " ", 
        RowBox[{"mhusq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.954291873`", " ", 
        RowBox[{"ml12sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0228542573`", " ", 
        RowBox[{"ml3sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0456768452`", " ", 
        RowBox[{"mq12sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.022823614`", " ", 
        RowBox[{"mq3sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0913745178`", " ", 
        RowBox[{"mu12sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0457280879`", " ", 
        RowBox[{"mu3sq", "[", "UV", "]"}]}]}]},
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.00054853227`", " ", 
        SuperscriptBox[
         RowBox[{"Ab", "[", "UV", "]"}], "2"]}], "+", 
       RowBox[{"0.000012112156199999999`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"At", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0000785033942`", " ", 
        SuperscriptBox[
         RowBox[{"At", "[", "UV", "]"}], "2"]}], "+", 
       RowBox[{"3.519271459999981`*^-6", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}]}], "-", 
       RowBox[{"3.2576400000017`*^-9", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}]}], "+", 
       RowBox[{"1.36338654`*^-6", " ", 
        SuperscriptBox[
         RowBox[{"A\[Tau]", "[", "UV", "]"}], "2"]}], "-", 
       RowBox[{"0.000029821729999968973`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0001658816057999791`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0000397723865399886`", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}], " ", 
        RowBox[{"M1", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.135738335`", " ", 
        SuperscriptBox[
         RowBox[{"M1", "[", "UV", "]"}], "2"]}], "+", 
       RowBox[{"0.000029754924700000043`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0000252384927`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "-", 
       RowBox[{"3.360827399999996`*^-7", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.00017891502329997537`", " ", 
        RowBox[{"M1", "[", "UV", "]"}], " ", 
        RowBox[{"M2", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0000182490233`", " ", 
        SuperscriptBox[
         RowBox[{"M2", "[", "UV", "]"}], "2"]}], "+", 
       RowBox[{"0.00034725569900000006`", " ", 
        RowBox[{"Ab", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.00039655275880000004`", " ", 
        RowBox[{"At", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"1.0779905400000124`*^-6", " ", 
        RowBox[{"A\[Tau]", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0010420783079999915`", " ", 
        RowBox[{"M1", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.00005384497869999993`", " ", 
        RowBox[{"M2", "[", "UV", "]"}], " ", 
        RowBox[{"M3", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.000969298308`", " ", 
        SuperscriptBox[
         RowBox[{"M3", "[", "UV", "]"}], "2"]}], "-", 
       RowBox[{"0.0913802696`", " ", 
        RowBox[{"md12sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0457034688`", " ", 
        RowBox[{"md3sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.908568626`", " ", 
        RowBox[{"me12sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0457171167`", " ", 
        RowBox[{"me3sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0456975395`", " ", 
        RowBox[{"mhdsq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0456813292`", " ", 
        RowBox[{"mhusq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0914162517`", " ", 
        RowBox[{"ml12sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0457085146`", " ", 
        RowBox[{"ml3sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0913536904`", " ", 
        RowBox[{"mq12sq", "[", "UV", "]"}]}], "-", 
       RowBox[{"0.0456472279`", " ", 
        RowBox[{"mq3sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.182749036`", " ", 
        RowBox[{"mu12sq", "[", "UV", "]"}]}], "+", 
       RowBox[{"0.0914561758`", " ", 
        RowBox[{"mu3sq", "[", "UV", "]"}]}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.5599999999999999]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}],
   Column],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.643769947507955*^9, 3.643771043105158*^9, 
  3.643771174017208*^9, 3.645972743168092*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"numericalExample", "=", 
   RowBox[{"{", 
    RowBox[{
    "100", ",", "1000", ",", "1000", ",", "1000", ",", "0", ",", "0", ",", 
     "0", ",", "500", ",", 
     RowBox[{"1000", "^", "2"}], ",", 
     RowBox[{"1000", "^", "2"}], ",", 
     RowBox[{"2000", "^", "2"}], ",", 
     RowBox[{"2000", "^", "2"}], ",", 
     RowBox[{"2000", "^", "2"}], ",", 
     RowBox[{"2000", "^", "2"}], ",", 
     RowBox[{"2000", "^", "2"}], ",", 
     RowBox[{"2000", "^", "2"}], ",", 
     RowBox[{"2000", "^", "2"}], ",", 
     RowBox[{"2000", "^", "2"}], ",", 
     RowBox[{"2000", "^", "2"}], ",", 
     RowBox[{"2000", "^", "2"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.643770030614008*^9, 3.643770102051733*^9}, {
  3.643771182611855*^9, 3.6437711836902514`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TransferMatrix", "[", 
  RowBox[{"15", ",", "20", ",", "numericalExample", ",", "1200"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.643770105287498*^9, 3.6437701093594427`*^9}, 
   3.643771185981617*^9, {3.645972899625339*^9, 3.645972902690464*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "99.06874169999999`", ",", "482.82501361600004`", ",", "808.809057997`", 
   ",", "2013.7420828299998`", ",", 
   RowBox[{"-", "1286.3158444`"}], ",", 
   RowBox[{"-", "558.6321746`"}], ",", 
   RowBox[{"-", "102.28948833000001`"}], ",", "3444.811008500004`", ",", 
   RowBox[{"-", "2.86274160748`*^6"}], ",", "804200.2732600003`", ",", 
   "5.735783456910001`*^6", ",", "4.1900230943`*^6", ",", "6.59594801401`*^6",
    ",", "4.300965323273401`*^6", ",", "3.92021924148`*^6", ",", 
   "7.25033365715`*^6", ",", "6.92922511502721`*^6", ",", 
   "6.885846375196501`*^6", ",", "4.408836833996`*^6", ",", 
   "4.1359622670787`*^6"}], "}"}]], "Output",
 CellChangeTimes->{{3.643770106494828*^9, 3.643770110414708*^9}, {
   3.643770982593527*^9, 3.643770989351184*^9}, 3.6437710436458473`*^9, 
   3.643771189854253*^9, 3.645972743709186*^9, {3.64597290062359*^9, 
   3.6459729035660048`*^9}}]
}, Open  ]],

Cell["Msusy is rounded to the nearest multiple of 100 GeV:", "Text",
 CellChangeTimes->{{3.643770950862822*^9, 3.6437709659413424`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TransferMatrix", "[", 
   RowBox[{"15", ",", "20", ",", "numericalExample", ",", "1231"}], "]"}], 
  "-", 
  RowBox[{"TransferMatrix", "[", 
   RowBox[{"15", ",", "20", ",", "numericalExample", ",", "1200"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.643770971306031*^9, 3.643770976464974*^9}, 
   3.6437711873656597`*^9, {3.645972877854282*^9, 3.6459728781967363`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", "0.`", ",", 
   "0.`", ",", "0.`"}], "}"}]], "Output",
 CellChangeTimes->{{3.643770978253025*^9, 3.643770991640942*^9}, 
   3.6437710443444557`*^9, 3.643771191256796*^9, 3.6459727442153*^9, 
   3.645972880138775*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
AutoGeneratedPackage->Automatic,
Evaluator->"Local",
WindowSize->{1094, 646},
WindowMargins->{{Automatic, 274}, {Automatic, 27}},
ShowSelection->True,
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (December 4, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "Info3645947542-8070676"->{
  Cell[8629, 231, 470, 8, 80, "Print",
   CellTags->"Info3645947542-8070676"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"Info3645947542-8070676", 66175, 1558}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 208, 3, 92, "Title"],
Cell[CellGroupData[{
Cell[812, 29, 95, 1, 44, "Subsection"],
Cell[910, 32, 374, 9, 30, "Text"],
Cell[CellGroupData[{
Cell[1309, 45, 328, 6, 63, "Input"],
Cell[1640, 53, 625, 9, 28, "Output"],
Cell[CellGroupData[{
Cell[2290, 66, 332, 5, 22, "Print"],
Cell[2625, 73, 1163, 26, 58, "Print"],
Cell[3791, 101, 512, 8, 70, "Print"],
Cell[4306, 111, 352, 6, 22, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[4719, 124, 111, 1, 44, "Subsection"],
Cell[4833, 127, 334, 6, 30, "Text"],
Cell[5170, 135, 1111, 26, 46, "Input"],
Cell[6284, 163, 594, 14, 54, "Text"],
Cell[CellGroupData[{
Cell[6903, 181, 135, 2, 28, "Input"],
Cell[7041, 185, 126, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7204, 192, 165, 3, 28, "Input"],
Cell[7372, 197, 963, 22, 46, "Output"]
}, Open  ]],
Cell[8350, 222, 128, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[8503, 227, 123, 2, 28, "Input"],
Cell[8629, 231, 470, 8, 80, "Print",
 CellTags->"Info3645947542-8070676"]
}, Open  ]],
Cell[9114, 242, 413, 9, 87, "Text"],
Cell[CellGroupData[{
Cell[9552, 255, 324, 7, 28, "Input"],
Cell[9879, 264, 52757, 1196, 388, "Output"]
}, Open  ]],
Cell[62651, 1463, 800, 20, 46, "Input"],
Cell[CellGroupData[{
Cell[63476, 1487, 273, 5, 28, "Input"],
Cell[63752, 1494, 929, 17, 57, "Output"]
}, Open  ]],
Cell[64696, 1514, 136, 1, 30, "Text"],
Cell[CellGroupData[{
Cell[64857, 1519, 408, 9, 28, "Input"],
Cell[65268, 1530, 470, 9, 28, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> transfermatrix/transferMatrix.m <==
(* ::Package:: *)

(************************************************************************)
(* This file was generated automatically by the Mathematica front end.  *)
(* It contains Initialization cells from a Notebook file, which         *)
(* typically will have the same name as this file except ending in      *)
(* ".nb" instead of ".m".                                               *)
(*                                                                      *)
(* This file is intended to be loaded into the Mathematica kernel using *)
(* the package loading commands Get or Needs.  Doing so is equivalent   *)
(* to using the Evaluate Initialization Cells menu command in the front *)
(* end.                                                                 *)
(*                                                                      *)
(* DO NOT EDIT THIS FILE.  This entire file is regenerated              *)
(* automatically each time the parent Notebook file is saved in the     *)
(* Mathematica front end.  Any changes you make to this file will be    *)
(* overwritten.                                                         *)
(************************************************************************)



SetOptions[EvaluationNotebook[],AutoGeneratedPackage->Automatic]

BeginPackage["transferMatrix`"]

Print["Currently available parameters:"]
Print[TableForm[{{"\!\(\*SubscriptBox[\(M\), \(mess\)]\)","\!\(\*SuperscriptBox[\(10\), \(7\)]\), \!\(\*SuperscriptBox[\(10\), \(11\)]\) and \!\(\*SuperscriptBox[\(10\), \(15\)]\) GeV"},{"tan\[Beta]","10 and 20"},{"\!\(\*SubscriptBox[\(M\), \(susy\)]\)","200 GeV to 5000 GeV, in steps of 100 GeV"}}]];
Print["Warning: Optimized for vanishing A-terms at the UV boundary. Use with caution when applying on boundary conditions with non-zero A-terms.
Questions or comments: smknapen@lbl.gov. Written on 06/19/2015
"]

TransferMatrix::usage="Expresses IR soft parameters in terms of UV soft parameters
Syntax: TransferMatrix[\!\(\*SubscriptBox[\(log\), \(10\)]\) \!\(\*SubscriptBox[\(M\), \(mess\)]\),tan\[Beta],UVsoft,Msusy] with
UVsoft={\[Mu],M1,M2,M3,At,Ab,A\[Tau],B\[Mu],mhusq,mhdsq,mq3sq,mu3sq,md3sq,ml3sq,me3sq,mq12sq,mu12sq,md12sq,ml12sq,me12sq}"


get\[Mu][softmasses_]:=softmasses[[1]]
getM1[softmasses_]:=softmasses[[2]]
getM2[softmasses_]:=softmasses[[3]]
getM3[softmasses_]:=softmasses[[4]]
getAt[softmasses_]:=softmasses[[5]]
getAb[softmasses_]:=softmasses[[6]]
getA\[Tau][softmasses_]:=softmasses[[7]]
getB\[Mu][softmasses_]:=softmasses[[8]]
getmhu2[softmasses_]:=softmasses[[9]]
getmhd2[softmasses_]:=softmasses[[10]]
getmq3sq[softmasses_]:=softmasses[[11]]
getmu3sq[softmasses_]:=softmasses[[12]]
getmd3sq[softmasses_]:=softmasses[[13]]
getml3sq[softmasses_]:=softmasses[[14]]
getme3sq[softmasses_]:=softmasses[[15]]
getmq12sq[softmasses_]:=softmasses[[16]]
getmu12sq[softmasses_]:=softmasses[[17]]
getmd12sq[softmasses_]:=softmasses[[18]]
getml12sq[softmasses_]:=softmasses[[19]]
getme12sq[softmasses_]:=softmasses[[20]]

set\[Mu][softmasses_,NewVariable_]:=ReplacePart[softmasses,1->NewVariable]
setM1[softmasses_,NewVariable_]:=ReplacePart[softmasses,2->NewVariable]
setM2[softmasses_,NewVariable_]:=ReplacePart[softmasses,3->NewVariable]
setM3[softmasses_,NewVariable_]:=ReplacePart[softmasses,4->NewVariable]
setAt[softmasses_,NewVariable_]:=ReplacePart[softmasses,5->NewVariable]
setAb[softmasses_,NewVariable_]:=ReplacePart[softmasses,6->NewVariable]
setA\[Tau][softmasses_,NewVariable_]:=ReplacePart[softmasses,7->NewVariable]
setB\[Mu][softmasses_,NewVariable_]:=ReplacePart[softmasses,8->NewVariable]
setmhu2[softmasses_,NewVariable_]:=ReplacePart[softmasses,9->NewVariable]
setmhd2[softmasses_,NewVariable_]:=ReplacePart[softmasses,10->NewVariable]
setmq3sq[softmasses_,NewVariable_]:=ReplacePart[softmasses,11->NewVariable]
setmu3sq[softmasses_,NewVariable_]:=ReplacePart[softmasses,12->NewVariable]
setmd3sq[softmasses_,NewVariable_]:=ReplacePart[softmasses,13->NewVariable]
setml3sq[softmasses_,NewVariable_]:=ReplacePart[softmasses,14->NewVariable]
setme3sq[softmasses_,NewVariable_]:=ReplacePart[softmasses,15->NewVariable]
setmq12sq[softmasses_,NewVariable_]:=ReplacePart[softmasses,16->NewVariable]
setmu12sq[softmasses_,NewVariable_]:=ReplacePart[softmasses,17->NewVariable]
setmd12sq[softmasses_,NewVariable_]:=ReplacePart[softmasses,18->NewVariable]
setml12sq[softmasses_,NewVariable_]:=ReplacePart[softmasses,19->NewVariable]
setme12sq[softmasses_,NewVariable_]:=ReplacePart[softmasses,20->NewVariable]



Begin["`Private`"]



filelist=Select[(StringJoin[#,"/transferMatrix.txt"]&/@$Path),MemberQ[FileNames["*.txt",$Path],#]&];


If[Length[filelist]==0,
Print["transferMatrix.txt not found"];,

Print[StringJoin["Reading transfer matrix from ",filelist[[1]]]];

{Cmatdim1list,Cmatdim2list,Amatdim1todim2list}=ReadList["transferMatrix.txt"];

Log10sqrtFInList=DeleteDuplicates[#[[1]]&/@Flatten[Cmatdim1list,2]];
tanbetaInList=DeleteDuplicates[#[[2]]&/@Flatten[Cmatdim1list,2]];
MweakInList=DeleteDuplicates[#[[3]]&/@Flatten[Cmatdim1list,2]];


(* The main driver function that computes soft pars at mweak as functions of soft pars at high scale *)
TransferMatrix[log10Qq_,tbtry_,bclist_,Msusy_]:=(Module[{ChooseMweak},


If[MemberQ[Log10sqrtFInList,log10Qq]==False,Print["This value of Mmess is currently not available"];Break[];];
If[MemberQ[tanbetaInList,tbtry]==False,Print["This value of tan\[Beta] is currently not available"];Break[];];

ChooseMweak=Sort[MweakInList,Abs[#1-Msusy]<Abs[#2-Msusy]&][[1]];
If[Abs[ChooseMweak-Msusy]>51,Print["Warning, Msusy out of bounds!"]];

Join[(Select[Flatten[Cmatdim1list,2],#[[1]]==log10Qq&&#[[2]]==tbtry&&#[[3]]==ChooseMweak&][[1]][[4]]).bclist[[1;;7]],(Select[Flatten[Cmatdim2list,2],#[[1]]==log10Qq&&#[[2]]==tbtry&&#[[3]]==ChooseMweak&][[1]][[4]]).bclist[[8;;20]]+Table[Sum[(Select[Flatten[Amatdim1todim2list,2],#[[1]]==log10Qq&&#[[2]]==tbtry&&#[[3]]==ChooseMweak&][[1]][[4]])[[j,k,i]]bclist[[j]]bclist[[k]],{j,1,7},{k,1,7}],{i,1,13}]]
])
]




End[]


EndPackage[]


==> transfermatrix/transferMatrix.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     21893,        554]
NotebookOptionsPosition[     21374,        532]
NotebookOutlinePosition[     21763,        549]
CellTagsIndexPosition[     21720,        546]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"SetOptions", "[", 
   RowBox[{
    RowBox[{"EvaluationNotebook", "[", "]"}], ",", 
    RowBox[{"AutoGeneratedPackage", "\[Rule]", "Automatic"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"BeginPackage", "[", "\"\<transferMatrix`\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Currently available parameters:\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"TableForm", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(M\), \(mess\)]\)\>\"", ",", 
        "\"\<\!\(\*SuperscriptBox[\(10\), \(7\)]\), \!\(\*SuperscriptBox[\(10\
\), \(11\)]\) and \!\(\*SuperscriptBox[\(10\), \(15\)]\) GeV\>\""}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"\"\<tan\[Beta]\>\"", ",", "\"\<10 and 20\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(M\), \(susy\)]\)\>\"", ",", 
        "\"\<200 GeV to 5000 GeV, in steps of 100 GeV\>\""}], "}"}]}], "}"}], 
    "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", 
   "\"\<Warning: Optimized for vanishing A-terms at the UV boundary. Use with \
caution when applying on boundary conditions with non-zero A-terms.\n\
Questions or comments: smknapen@lbl.gov. Written on 06/19/2015\n\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TransferMatrix", "::", "usage"}], "=", 
   "\"\<Expresses IR soft parameters in terms of UV soft parameters\nSyntax: \
TransferMatrix[\!\(\*SubscriptBox[\(log\), \(10\)]\) \
\!\(\*SubscriptBox[\(M\), \(mess\)]\),tan\[Beta],UVsoft,Msusy] with\nUVsoft={\
\[Mu],M1,M2,M3,At,Ab,A\[Tau],B\[Mu],mhusq,mhdsq,mq3sq,mu3sq,md3sq,ml3sq,me3sq,\
mq12sq,mu12sq,md12sq,ml12sq,me12sq}\>\""}], "\[IndentingNewLine]", 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"get\[Mu]", "[", "softmasses_", "]"}], ":=", 
  RowBox[{"softmasses", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getM1", "[", "softmasses_", "]"}], ":=", 
  RowBox[{"softmasses", "[", 
   RowBox[{"[", "2", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getM2", "[", "softmasses_", "]"}], ":=", 
  RowBox[{"softmasses", "[", 
   RowBox[{"[", "3", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getM3", "[", "softmasses_", "]"}], ":=", 
  RowBox[{"softmasses", "[", 
   RowBox[{"[", "4", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getAt", "[", "softmasses_", "]"}], ":=", 
  RowBox[{"softmasses", "[", 
   RowBox[{"[", "5", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getAb", "[", "softmasses_", "]"}], ":=", 
  RowBox[{"softmasses", "[", 
   RowBox[{"[", "6", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getA\[Tau]", "[", "softmasses_", "]"}], ":=", 
  RowBox[{"softmasses", "[", 
   RowBox[{"[", "7", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getB\[Mu]", "[", "softmasses_", "]"}], ":=", 
  RowBox[{"softmasses", "[", 
   RowBox[{"[", "8", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getmhu2", "[", "softmasses_", "]"}], ":=", 
  RowBox[{"softmasses", "[", 
   RowBox[{"[", "9", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getmhd2", "[", "softmasses_", "]"}], ":=", 
  RowBox[{"softmasses", "[", 
   RowBox[{"[", "10", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getmq3sq", "[", "softmasses_", "]"}], ":=", 
  RowBox[{"softmasses", "[", 
   RowBox[{"[", "11", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getmu3sq", "[", "softmasses_", "]"}], ":=", 
  RowBox[{"softmasses", "[", 
   RowBox[{"[", "12", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getmd3sq", "[", "softmasses_", "]"}], ":=", 
  RowBox[{"softmasses", "[", 
   RowBox[{"[", "13", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getml3sq", "[", "softmasses_", "]"}], ":=", 
  RowBox[{"softmasses", "[", 
   RowBox[{"[", "14", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getme3sq", "[", "softmasses_", "]"}], ":=", 
  RowBox[{"softmasses", "[", 
   RowBox[{"[", "15", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getmq12sq", "[", "softmasses_", "]"}], ":=", 
  RowBox[{"softmasses", "[", 
   RowBox[{"[", "16", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getmu12sq", "[", "softmasses_", "]"}], ":=", 
  RowBox[{"softmasses", "[", 
   RowBox[{"[", "17", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getmd12sq", "[", "softmasses_", "]"}], ":=", 
  RowBox[{"softmasses", "[", 
   RowBox[{"[", "18", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"getml12sq", "[", "softmasses_", "]"}], ":=", 
  RowBox[{"softmasses", "[", 
   RowBox[{"[", "19", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"getme12sq", "[", "softmasses_", "]"}], ":=", 
   RowBox[{"softmasses", "[", 
    RowBox[{"[", "20", "]"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"set\[Mu]", "[", 
   RowBox[{"softmasses_", ",", "NewVariable_"}], "]"}], ":=", 
  RowBox[{"ReplacePart", "[", 
   RowBox[{"softmasses", ",", 
    RowBox[{"1", "->", "NewVariable"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"setM1", "[", 
   RowBox[{"softmasses_", ",", "NewVariable_"}], "]"}], ":=", 
  RowBox[{"ReplacePart", "[", 
   RowBox[{"softmasses", ",", 
    RowBox[{"2", "->", "NewVariable"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"setM2", "[", 
   RowBox[{"softmasses_", ",", "NewVariable_"}], "]"}], ":=", 
  RowBox[{"ReplacePart", "[", 
   RowBox[{"softmasses", ",", 
    RowBox[{"3", "->", "NewVariable"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"setM3", "[", 
   RowBox[{"softmasses_", ",", "NewVariable_"}], "]"}], ":=", 
  RowBox[{"ReplacePart", "[", 
   RowBox[{"softmasses", ",", 
    RowBox[{"4", "->", "NewVariable"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"setAt", "[", 
   RowBox[{"softmasses_", ",", "NewVariable_"}], "]"}], ":=", 
  RowBox[{"ReplacePart", "[", 
   RowBox[{"softmasses", ",", 
    RowBox[{"5", "->", "NewVariable"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"setAb", "[", 
   RowBox[{"softmasses_", ",", "NewVariable_"}], "]"}], ":=", 
  RowBox[{"ReplacePart", "[", 
   RowBox[{"softmasses", ",", 
    RowBox[{"6", "->", "NewVariable"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"setA\[Tau]", "[", 
   RowBox[{"softmasses_", ",", "NewVariable_"}], "]"}], ":=", 
  RowBox[{"ReplacePart", "[", 
   RowBox[{"softmasses", ",", 
    RowBox[{"7", "->", "NewVariable"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"setB\[Mu]", "[", 
   RowBox[{"softmasses_", ",", "NewVariable_"}], "]"}], ":=", 
  RowBox[{"ReplacePart", "[", 
   RowBox[{"softmasses", ",", 
    RowBox[{"8", "->", "NewVariable"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"setmhu2", "[", 
   RowBox[{"softmasses_", ",", "NewVariable_"}], "]"}], ":=", 
  RowBox[{"ReplacePart", "[", 
   RowBox[{"softmasses", ",", 
    RowBox[{"9", "->", "NewVariable"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"setmhd2", "[", 
   RowBox[{"softmasses_", ",", "NewVariable_"}], "]"}], ":=", 
  RowBox[{"ReplacePart", "[", 
   RowBox[{"softmasses", ",", 
    RowBox[{"10", "->", "NewVariable"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"setmq3sq", "[", 
   RowBox[{"softmasses_", ",", "NewVariable_"}], "]"}], ":=", 
  RowBox[{"ReplacePart", "[", 
   RowBox[{"softmasses", ",", 
    RowBox[{"11", "->", "NewVariable"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"setmu3sq", "[", 
   RowBox[{"softmasses_", ",", "NewVariable_"}], "]"}], ":=", 
  RowBox[{"ReplacePart", "[", 
   RowBox[{"softmasses", ",", 
    RowBox[{"12", "->", "NewVariable"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"setmd3sq", "[", 
   RowBox[{"softmasses_", ",", "NewVariable_"}], "]"}], ":=", 
  RowBox[{"ReplacePart", "[", 
   RowBox[{"softmasses", ",", 
    RowBox[{"13", "->", "NewVariable"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"setml3sq", "[", 
   RowBox[{"softmasses_", ",", "NewVariable_"}], "]"}], ":=", 
  RowBox[{"ReplacePart", "[", 
   RowBox[{"softmasses", ",", 
    RowBox[{"14", "->", "NewVariable"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"setme3sq", "[", 
   RowBox[{"softmasses_", ",", "NewVariable_"}], "]"}], ":=", 
  RowBox[{"ReplacePart", "[", 
   RowBox[{"softmasses", ",", 
    RowBox[{"15", "->", "NewVariable"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"setmq12sq", "[", 
   RowBox[{"softmasses_", ",", "NewVariable_"}], "]"}], ":=", 
  RowBox[{"ReplacePart", "[", 
   RowBox[{"softmasses", ",", 
    RowBox[{"16", "->", "NewVariable"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"setmu12sq", "[", 
   RowBox[{"softmasses_", ",", "NewVariable_"}], "]"}], ":=", 
  RowBox[{"ReplacePart", "[", 
   RowBox[{"softmasses", ",", 
    RowBox[{"17", "->", "NewVariable"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"setmd12sq", "[", 
   RowBox[{"softmasses_", ",", "NewVariable_"}], "]"}], ":=", 
  RowBox[{"ReplacePart", "[", 
   RowBox[{"softmasses", ",", 
    RowBox[{"18", "->", "NewVariable"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"setml12sq", "[", 
   RowBox[{"softmasses_", ",", "NewVariable_"}], "]"}], ":=", 
  RowBox[{"ReplacePart", "[", 
   RowBox[{"softmasses", ",", 
    RowBox[{"19", "->", "NewVariable"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"setme12sq", "[", 
    RowBox[{"softmasses_", ",", "NewVariable_"}], "]"}], ":=", 
   RowBox[{"ReplacePart", "[", 
    RowBox[{"softmasses", ",", 
     RowBox[{"20", "->", "NewVariable"}]}], "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Begin", "[", "\"\<`Private`\>\"", 
  "]"}], "\[IndentingNewLine]"}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.643768498741935*^9, 3.6437685572796497`*^9}, {
   3.643768730219871*^9, 3.6437687335801764`*^9}, {3.643768785133214*^9, 
   3.643768800941127*^9}, {3.6437696466327744`*^9, 3.643769650029565*^9}, {
   3.643769774130721*^9, 3.643769779418613*^9}, {3.6437701967722054`*^9, 
   3.643770200290332*^9}, {3.6437703592611027`*^9, 3.64377037740637*^9}, {
   3.6437705385039663`*^9, 3.643770539593219*^9}, 3.643770598606134*^9, {
   3.643770637816799*^9, 3.643770647447246*^9}, {3.6437706824041653`*^9, 
   3.643770692521976*^9}, {3.643770737399335*^9, 3.6437708667681713`*^9}, {
   3.643771106220832*^9, 3.64377114153128*^9}, 3.6459722111320257`*^9, {
   3.645972258778742*^9, 3.645972259201007*^9}, {3.645972766412203*^9, 
   3.6459727673132353`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"filelist", "=", 
    RowBox[{"Select", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"StringJoin", "[", 
          RowBox[{"#", ",", "\"\</transferMatrix.txt\>\""}], "]"}], "&"}], "/@",
         "$Path"}], ")"}], ",", 
      RowBox[{
       RowBox[{"MemberQ", "[", 
        RowBox[{
         RowBox[{"FileNames", "[", 
          RowBox[{"\"\<*.txt\>\"", ",", "$Path"}], "]"}], ",", "#"}], "]"}], 
       "&"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "filelist", "]"}], "\[Equal]", "0"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", "\"\<transferMatrix.txt not found\>\"", "]"}], 
     ";"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"StringJoin", "[", 
       RowBox[{"\"\<Reading transfer matrix from \>\"", ",", 
        RowBox[{"filelist", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "Cmatdim1list", ",", "Cmatdim2list", ",", "Amatdim1todim2list"}], 
       "}"}], "=", 
      RowBox[{"ReadList", "[", "\"\<transferMatrix.txt\>\"", "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"Log10sqrtFInList", "=", 
      RowBox[{"DeleteDuplicates", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "&"}], "/@", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Cmatdim1list", ",", "2"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"tanbetaInList", "=", 
      RowBox[{"DeleteDuplicates", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "&"}], "/@", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Cmatdim1list", ",", "2"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"MweakInList", "=", 
      RowBox[{"DeleteDuplicates", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "&"}], "/@", 
        RowBox[{"Flatten", "[", 
         RowBox[{"Cmatdim1list", ",", "2"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "The", " ", "main", " ", "driver", " ", "function", " ", "that", " ", 
       "computes", " ", "soft", " ", "pars", " ", "at", " ", "mweak", " ", 
       "as", " ", "functions", " ", "of", " ", "soft", " ", "pars", " ", "at",
        " ", "high", " ", "scale"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"TransferMatrix", "[", 
       RowBox[{"log10Qq_", ",", "tbtry_", ",", "bclist_", ",", "Msusy_"}], 
       "]"}], ":=", 
      RowBox[{"(", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", "ChooseMweak", "}"}], ",", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"MemberQ", "[", 
              RowBox[{"Log10sqrtFInList", ",", "log10Qq"}], "]"}], "\[Equal]",
              "False"}], ",", 
            RowBox[{
             RowBox[{
             "Print", "[", 
              "\"\<This value of Mmess is currently not available\>\"", "]"}],
              ";", 
             RowBox[{"Break", "[", "]"}], ";"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"MemberQ", "[", 
              RowBox[{"tanbetaInList", ",", "tbtry"}], "]"}], "\[Equal]", 
             "False"}], ",", 
            RowBox[{
             RowBox[{
             "Print", "[", 
              "\"\<This value of tan\[Beta] is currently not available\>\"", 
              "]"}], ";", 
             RowBox[{"Break", "[", "]"}], ";"}]}], "]"}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"ChooseMweak", "=", 
           RowBox[{
            RowBox[{"Sort", "[", 
             RowBox[{"MweakInList", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"Abs", "[", 
                 RowBox[{"#1", "-", "Msusy"}], "]"}], "<", 
                RowBox[{"Abs", "[", 
                 RowBox[{"#2", "-", "Msusy"}], "]"}]}], "&"}]}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{"ChooseMweak", "-", "Msusy"}], "]"}], ">", "51"}], ",", 
            
            RowBox[{
            "Print", "[", "\"\<Warning, Msusy out of bounds!\>\"", "]"}]}], 
           "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Select", "[", 
                 RowBox[{
                  RowBox[{"Flatten", "[", 
                   RowBox[{"Cmatdim1list", ",", "2"}], "]"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "log10Qq"}], "&&", 
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "tbtry"}], "&&", 
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "==", "ChooseMweak"}]}], 
                   "&"}]}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "[", 
               RowBox[{"[", "4", "]"}], "]"}], ")"}], ".", 
             RowBox[{"bclist", "[", 
              RowBox[{"[", 
               RowBox[{"1", ";;", "7"}], "]"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Select", "[", 
                  RowBox[{
                   RowBox[{"Flatten", "[", 
                    RowBox[{"Cmatdim2list", ",", "2"}], "]"}], ",", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "log10Qq"}], "&&", 
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "tbtry"}], "&&", 
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "==", "ChooseMweak"}]}], 
                    "&"}]}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "[", 
                RowBox[{"[", "4", "]"}], "]"}], ")"}], ".", 
              RowBox[{"bclist", "[", 
               RowBox[{"[", 
                RowBox[{"8", ";;", "20"}], "]"}], "]"}]}], "+", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Select", "[", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"Amatdim1todim2list", ",", "2"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "log10Qq"}], "&&", 
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "tbtry"}], "&&", 
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "==", "ChooseMweak"}]}], 
                    "&"}]}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "4", "]"}], "]"}], ")"}], "[", 
                   RowBox[{"[", 
                    RowBox[{"j", ",", "k", ",", "i"}], "]"}], "]"}], 
                  RowBox[{"bclist", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], 
                  RowBox[{"bclist", "[", 
                   RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", "7"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"k", ",", "1", ",", "7"}], "}"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "13"}], "}"}]}], "]"}]}]}], 
           "]"}]}]}], "\[IndentingNewLine]", "]"}], ")"}]}]}]}], 
   "\[IndentingNewLine]", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.643768213200323*^9, 3.643768227731592*^9}, {
   3.6437686040417547`*^9, 3.643768716687549*^9}, {3.643768762475361*^9, 
   3.6437687672655287`*^9}, {3.6437689850186863`*^9, 
   3.6437689855039577`*^9}, {3.643769106859207*^9, 3.6437691356065683`*^9}, 
   3.6437696579688387`*^9, {3.643770216674999*^9, 3.643770243507538*^9}, {
   3.643770675146327*^9, 3.643770675336344*^9}, {3.64377105730054*^9, 
   3.643771060586741*^9}}],

Cell[BoxData[
 RowBox[{"End", "[", "]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.5728793153732243`*^9, 3.572879315739097*^9}, 
   3.5728793759789658`*^9}],

Cell[BoxData[
 RowBox[{"EndPackage", "[", "]"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.572879339556507*^9, 3.572879339954352*^9}, 
   3.572879379560993*^9}]
},
AutoGeneratedPackage->Automatic,
WindowSize->{1061, 585},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (December 4, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 10859, 263, 1110, "Input",
 InitializationCell->True],
Cell[11420, 285, 9593, 233, 624, "Input",
 InitializationCell->True],
Cell[21016, 520, 174, 4, 28, "Input",
 InitializationCell->True],
Cell[21193, 526, 177, 4, 28, "Input",
 InitializationCell->True]
}
]
*)

(* End of internal cache information *)

